Alternating Mahalanobis Distance Minimization for Stable and Accurate CP Decomposition

CP decomposition (CPD) is prevalent in chemometrics, signal processing, data mining and many more fields. While many algorithms have been proposed to compute the CPD, alternating least squares (ALS) remains one of the most widely used algorithm for computing the decomposition. Recent works have introduced the notion of eigenvalues and singular values of a tensor and explored applications of eigenvectors and singular vectors in areas like signal processing, data analytics and in various other fields. We introduce a new formulation for deriving singular values and vectors of a tensor by considering the critical points of a function different from what is used in the previous work. Computing these critical points in an alternating manner motivates an alternating optimization algorithm which corresponds to alternating least squares algorithm in the matrix case. However, for tensors with order greater than equal to $3$, it minimizes an objective function which is different from the commonly used least squares loss. Alternating optimization of this new objective leads to simple updates to the factor matrices with the same asymptotic computational cost as ALS. We show that a subsweep of this algorithm can achieve a superlinear convergence rate for exact CPD with known rank and verify it experimentally. We then view the algorithm as optimizing a Mahalanobis distance with respect to each factor with ground metric dependent on the other factors. This perspective allows us to generalize our approach to interpolate between updates corresponding to the ALS and the new algorithm to manage the tradeoff between stability and fitness of the decomposition. Our experimental results show that for approximating synthetic and real-world tensors, this algorithm and its variants converge to a better conditioned decomposition with comparable and sometimes better fitness as compared to the ALS algorithm.

==> code/AMDM_ST_PTS.py <==
import numpy as np
import numpy.linalg as la

n = 5
R=3
A = np.random.rand(n,R)
B = np.random.rand(n,R)
C = np.random.rand(n,R)


#Create tensor
T= np.einsum('ir,jr,kr->ijk',A,B,C,optimize=True)

#get QR
Q1, R1 = la.qr(A)
Q2, R2 = la.qr(B)
Q3, R3 = la.qr(C)

#Rank 1 less diagonalization

U1 = Q1[:,1:]@la.inv(R1[1:,1:]).T

U2 = Q2[:,1:]@la.inv(R2[1:,1:]).T
U3 = Q3[:,1:]@la.inv(R3[1:,1:]).T

Z= np.einsum('ijk,ia,jb,kc->abc',T,U1,U2,U3,optimize=True)



==> code/compare_mat_amdm_and_qriter.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla

def AMDM_iter(M,A):
    print("AMDM A norm",la.norm(A))
    print("AMDM A conditioning",la.cond(A))
    B = la.pinv(M@A)
    print("AMDM intermediate norm",la.norm(B))
    print("AMDM intermediate conditioning",la.cond(B))
    return la.pinv(B@M)

def qr_iter(M,A):
    B,_ = la.qr(M@A)
    print("QR MA norm",la.norm(M@A))
    print("QR MA conditioning",la.cond(M@A))
    Q,_ = la.qr(M.T@B)
    print("QR M^TB norm",la.norm(M.T@B))
    print("QR M^TB conditioning",la.cond(M.T@B))
    return Q

def compute_span_overlap(U,V):
    QU,_ = la.qr(U)
    QV,_ = la.qr(V)
    return la.norm(QU.T@QV) - U.shape[1]**.5

def compare_span(U,V):
    return np.abs(compute_span_overlap(U,V)) < 1.e-6


np.random.seed(43)

n=320
R=45

M = np.random.random((n,n))

A = np.random.random((n,R))
A,_ = la.qr(A,mode='reduced')
Q_A = A.copy()

for i in range(5):
    print("Check that span of QR iteration iterate same as AMDM:", compare_span(A,Q_A))
    A2 = AMDM_iter(M,A)
    Q_A2 = qr_iter(M,Q_A)
    print("Difference in relative norm in AMDM iterate:",la.norm(A2-A)/la.norm(A))
    print("Difference in relative norm in Q factor in QR iter",la.norm(Q_A2-Q_A)/la.norm(Q_A))
    print("Difference in span between this iteration and previous",compute_span_overlap(A2,A))
    A = A2
    Q_A = Q_A2


==> code/mat_amdm.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla

n=8
R=4

A = np.random.random((n,R))
B = np.random.random((n,R))
[U,S,VT] = la.svd(A@B.T)
U = U[:,:R]
VT = VT[:R,:]
S = S[:R]

RU,_ = la.qr(np.random.random((R,R)))
R = RU.T @ np.diag(S) @ RU
Rhalf = RU.T @ np.diag(S**(-.5)) @ RU

U2 = U @ RU @ Rhalf
V2 = VT.T @ RU @ Rhalf

print(la.norm(la.pinv(U2).T - A@B.T@V2))
print(la.norm(la.pinv(V2).T - B@A.T@U2))


==> code/mat_left_inv.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla
from mnorm import * 
#from tensor_eigenpair import find_all_real_z_eigenpairs


#Make sure tensor is constructed like want it to be
def mat_to_tensor(M,I,J):
	T = np.zeros((I,J,M.shape[1]))
	for k in range(M.shape[1]):
		T[:,:,k] = M[:,k].reshape((I,J),order='F')
	return T

def gen_coeffs(R):
    lamb = R/np.arange(1,R+1)
    return lamb
def find_rank1_apx(T):
    grad_norm = 1.
    u = np.random.random((T.shape[0]))
    v = np.random.random((T.shape[1]))
    w = np.random.random((T.shape[2]))
    niter = 0
    while grad_norm > 1.e-7:
        nu = np.einsum("ijk,j,k->i",T,v/np.inner(v,v),w/np.inner(w,w))
        nv = np.einsum("ijk,i,k->j",T,nu/np.inner(nu,nu),w/np.inner(w,w))
        nw = np.einsum("ijk,i,j->k",T,nu/np.inner(nu,nu),nv/np.inner(nv,nv))
        grad_norm = (la.norm(nu-u)**2+la.norm(nv-v)**2+la.norm(nw-w)**2)**.5
        u = nu
        v = nv
        w = nw
        niter+=1
        if niter > 10000:
            print("Rank 1 approximation did not converge, grad_norm is",grad_norm)
            return [None,None,None]
    #[u,v,w] = Tcalibrate(T,u,v,w)
    return [u,v,w]

def random_tensor_from_normal_form(R):
	A = np.random.uniform( low= -10,high= 10, size=(R,R))
	B = np.random.uniform( low= -10,high= 10, size=(R,R))
	C = np.random.uniform( low= -10,high= 10, size=(R,R))
	#A = 20 * np.ones((R,R))
	T = np.einsum('ir,jr,kr->ijk',A,B,C,optimize=True)
	for i in range(R):
		T[i,i,i] = 1
		for j in range(R):
			if i!=j:
				T[i,j,i] = 0
				T[i,i,j] = 0
				T[j,i,i] = 0
    #U = np.random.random((R,s))
    #V = np.random.random((R,s))
    #W = np.random.random((R,s))
    #T2 = np.einsum("ijk,ir,js,kp->rsp",T,U,V,W)
	return T
#Construct a random matrix

#M = np.random.rand((I*J,K))

#T = mat_to_tensor(M,I,J)


#T = M.reshape()

def mat_power(A,size=1):
	u = np.random.rand(A.shape[0],size)
	v = np.random.rand(A.shape[1],size)

	for i in range(1000):
		un = A@la.pinv(v).T
		vn = (la.pinv(un)@A).T
		e = (la.norm(un-u)**2 + la.norm(vn-v)**2)**0.5
		print('erropr is',e)
		if  e< 1e-06:
			break
		u = un
		v = vn

	return [u,v]

def arrange_in_identity(A):
	m,n = A.shape
	I = np.eye(m,n)
	renewed_A = np.ones_like(A)
	for i in range(m):
		flag = 0
		for j in range(m):
			if la.norm(np.abs(A[i,:])-I[j,:]) < 1e-08:
				flag=1
		if flag:
			renewed_A[i,:] = I[i,:]
	return renewed_A


#C=  C / np.linalg.norm(C,axis=0)

#T = np.einsum('ir,jr,kr->ijk',A,B,C,optimize=True)
def check_Z_tensor():
	I= 10
	J = 10
	K = 10
	T = np.random.uniform(low=-100,high=100,size=(I,J,K))
	R = 50
	A = np.random.uniform( low= -10,high= 10, size=(I,R))
	#A,_ = la.qr(np.random.rand(I,R))
	B = np.random.uniform( low= -10,high= 10, size=(J,R))
	#B = B/np.linalg.norm(B,axis=0)
	C = np.random.uniform( low= -10,high= 10, size=(K,R))
	#T = np.einsum('ir,jr,kr->ijk',A,B,C,optimize=True)
	#u,v,w = find_rank1_apx(T)

	k=3
	U = np.random.rand(I,I-k)
	V = np.random.rand(J,J-k)
	W = np.random.rand(K,K-k)
	norm = []

	conv = 0
	for i in range(1000):
	    [U,V,W] = mnorm_iter(T,U,V,W)
	    if flag:
	    	print('converged')
	    	conv =1
	    	break

	print('--------- check guesses ---------')
	if conv:
		new_T = np.einsum('ijk,ia,jb,kc->abc',T,la.pinv(U).T,la.pinv(V).T,la.pinv(W).T,optimize=True)

		val = 0
		n = 0

		#new_U = np.random.rand(I-k,I-k-1)
		#new_V = np.random.rand(J-k,J-k-1)
		#new_W = np.random.rand(K-k,K-k-1)
		for i in range(100):
			conv2 = 0
			new_U = np.random.rand(I-k,I-k-1)
			new_V = np.random.rand(J-k,J-k-1)
			new_W = np.random.rand(K-k,K-k-1)
			for j in range(500):
				[new_U,new_V,new_W2] = mnorm_iter(new_T,new_U,new_V,new_W)
        flag = 0
        if scalinvar_distance(new_W,new_W2) < 1e-012:
            flag =1
        new_W = new_W2
				if flag:
					print('converged')
					conv2 = 1
					break
			if conv2:
				if np.allclose(arrange_in_identity(new_U),np.eye(I-k,I-k-1)):
					val+=1
			else:
				print('not converged??')
				n+=1

	return val,n

def calc_singular():
	#Doesnt work like i thought it would. It's probably due to round off in mttkrp einsum
	T = np.random.uniform(low=-100,high=100,size=(I,J,K))
	#u,v,w = find_rank1_apx(T)
	k=2
	singular_vals = []
	for i in range(200):
		U = np.random.rand(I,I-k)
		V = np.random.rand(J,J-k)
		W = np.random.rand(K,K-k)

		conv = 0
		for i in range(1000):
		    [U,V,W2] = mnorm_iter(T,U,V,W)

        flag = 0
        if scalinvar_distance(W,W2) < 1e-012:
            flag =1
        W = W2
		    if flag:
		    	print('converged')
		    	conv =1
		    	break

		if conv:
			n1 = la.norm(la.pinv(U).T,axis=0)
			n2 = la.norm(la.pinv(V).T,axis=0)
			n3 = la.norm(la.pinv(W).T,axis=0)
			singular_vals.append(np.sort(1/(n1*n2*n3)))

	unique_sing = np.sort(np.unique(np.array(singular_vals).round(decimals=4)))
	print(unique_sing)
	print('lenght of unique is ',len(unique_sing))



val,n = check_Z_tensor()
print(val)
print('didnt conv',n)


==> code/mnorm.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla


def mnorm_iter(T,A,B,C):
    calibrate_norms(A,B,C)
    Bdag = la.pinv(B).T
    Cdag = la.pinv(C).T
    Anew = np.einsum("ijk,jr,kr->ir",T,Bdag,Cdag,optimize=True)
    #print("A change is",la.norm(A-Anew))
    #print("A nchange is",scalinvar_distance(A,Anew))
    A = Anew
    Adag = la.pinv(A).T
    Bnew = np.einsum("ijk,ir,kr->jr",T,Adag,Cdag,optimize=True)
    #print("B change is",la.norm(B-Bnew))
    #print("B nchange is",scalinvar_distance(B,Bnew))
    B = Bnew
    Bdag = la.pinv(B).T
    Cnew = np.einsum("ijk,ir,jr->kr",T,Adag,Bdag,optimize=True)
    #print("C change is",la.norm(C-Cnew))
    #print("C nchange is",scalinvar_distance(C,Cnew))
    C = Cnew
    return [A,B,C]


def als_iter(T,A,B,C):
    BCdag = la.pinv(sla.khatri_rao(B,C)).T.reshape((T.shape[1],T.shape[2],A.shape[1]))
    Anew = np.einsum("ijk,jkr->ir",T,BCdag)
    #print("A change is",la.norm(A-Anew))
    print("A nchange is",scalinvar_distance(A,Anew))
    A = Anew
    ACdag = la.pinv(sla.khatri_rao(A,C)).T.reshape((T.shape[0],T.shape[2],A.shape[1]))
    Bnew = np.einsum("ijk,ikr->jr",T,ACdag)
    #print("B change is",la.norm(B-Bnew))
    print("B nchange is",scalinvar_distance(B,Bnew))
    B = Bnew
    ABdag = la.pinv(sla.khatri_rao(A,B)).T.reshape((T.shape[0],T.shape[1],A.shape[1]))
    Cnew = np.einsum("ijk,ijr->kr",T,ABdag)
    #print("C change is",la.norm(C-Cnew))
    print("C nchange is",scalinvar_distance(C,Cnew))
    C = Cnew
    return [A,B,C]


def colnormalize(A):
    B = np.zeros(A.shape)
    for i in range(A.shape[1]):
        B[:,i] = A[:,i]/la.norm(A[:,i])
        if B[0,i] < 0:
            B[:,i] *= -1
    return B

#def scalinvar_distance(A,B):
#    nsum = 0
#    for i in range(A.shape[1]):
#        nsum += (1-np.inner(A[:,i],B[:,i])/(la.norm(A[:,i])*la.norm(B[:,i])))/A.shape[1]
#    return nsum

def scalinvar_distance(A,B):
    nsum = 0
    for i in range(A.shape[1]):
        err1 = la.norm(A[:,i]/la.norm(A[:,i])+B[:,i]/la.norm(B[:,i]))
        err2 = la.norm(A[:,i]/la.norm(A[:,i])-B[:,i]/la.norm(B[:,i]))
        nsum += np.fmin(err1,err2)/A.shape[1]
    return nsum


def calibrate_norms(A,B,C):
    for i in range(A.shape[1]):
        anorm = la.norm(A[:,i])
        bnorm = la.norm(B[:,i])
        cnorm = la.norm(C[:,i])
        A[:,i] *= (bnorm*cnorm/anorm)**.5
        B[:,i] *= (anorm*cnorm/bnorm)**.5
        C[:,i] *= (anorm*bnorm/cnorm)**.5

def test_torth(T,U,V,W):
    r = U.shape[1]
    errs = []
    err = np.eye(r,r) - np.einsum("ijk,ir,js,ks->rs",T,U,V,W)
    errs.append(la.norm(err))
    err = np.eye(r,r) - np.einsum("ijk,is,jr,ks->rs",T,U,V,W)
    errs.append(la.norm(err))
    err = np.eye(r,r) - np.einsum("ijk,is,js,kr->rs",T,U,V,W)
    errs.append(la.norm(err))
    return np.sum(np.asarray(errs)**2)**.5

def test_stationary(T,U,V,W):
    r = U.shape[1]
    errs = []
    err = la.pinv(U) - np.einsum("ijk,js,ks->si",T,V,W)
    errs.append(la.norm(err))
    err = la.pinv(V) - np.einsum("ijk,is,ks->sj",T,U,W)
    errs.append(la.norm(err))
    err = la.pinv(W) - np.einsum("ijk,is,js->sk",T,U,V)
    errs.append(la.norm(err))
    return np.sum(np.asarray(errs)**2)**.5

def test_random_approx(T,U,V,W):
    r = U.shape[1]
    rU = U@np.random.random((U.shape[1]))
    rV = V@np.random.random((V.shape[1]))
    rW = W@np.random.random((W.shape[1]))
    errU = la.norm(np.einsum("ijk,j,k->i",T,rV,rW) - la.pinv(U @ ((V.T @ rV) * (W.T @ rW))))
    return errU




==> code/save_test_mnorm.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla
import random

def mnorm_iter(T,A,B,C):
    calibrate_norms(A,B,C)
    Bdag = la.pinv(B).T
    Cdag = la.pinv(C).T
    Anew = np.einsum("ijk,jr,kr->ir",T,Bdag,Cdag)
    #print("A change is",la.norm(A-Anew))
    print("A nchange is",scalinvar_distance(A,Anew))
    A = Anew
    Adag = la.pinv(A).T
    Bnew = np.einsum("ijk,ir,kr->jr",T,Adag,Cdag)
    #print("B change is",la.norm(B-Bnew))
    print("B nchange is",scalinvar_distance(B,Bnew))
    B = Bnew
    Bdag = la.pinv(B).T
    Cnew = np.einsum("ijk,ir,jr->kr",T,Adag,Bdag)
    #print("C change is",la.norm(C-Cnew))
    print("C nchange is",scalinvar_distance(C,Cnew))
    C = Cnew
    return [A,B,C]


def als_iter(T,A,B,C):
    BCdag = la.pinv(sla.khatri_rao(B,C)).T.reshape((T.shape[1],T.shape[2],A.shape[1]))
    A = np.einsum("ijk,jkr->ir",T,BCdag)
    Anew = np.einsum("ijk,jr,kr->ir",T,Bdag,Cdag)
    #print("A change is",la.norm(A-Anew))
    print("A nchange is",scalinvar_distance(A,Anew))
    A = Anew
    ACdag = la.pinv(sla.khatri_rao(A,C)).T.reshape((T.shape[0],T.shape[2],A.shape[1]))
    Bnew = np.einsum("ijk,ikr->jr",T,ACdag)
    #print("B change is",la.norm(B-Bnew))
    print("B nchange is",scalinvar_distance(B,Bnew))
    B = Bnew
    ABdag = la.pinv(sla.khatri_rao(A,B)).T.reshape((T.shape[0],T.shape[1],A.shape[1]))
    Cnew = np.einsum("ijk,ijr->kr",T,ABdag)
    #print("C change is",la.norm(C-Cnew))
    print("C nchange is",scalinvar_distance(C,Cnew))
    C = Cnew
    return [A,B,C]


def colnormalize(A):
    B = np.zeros(A.shape)
    for i in range(A.shape[1]):
        B[:,i] = A[:,i]/la.norm(A[:,i])
        if B[0,i] < 0:
            B[:,i] *= -1
    return B

def scalinvar_distance(A,B):
    nsum = 0
    for i in range(A.shape[1]):
        nsum += (1-np.inner(A[:,i],B[:,i])/(la.norm(A[:,i])*la.norm(B[:,i])))/A.shape[1]
    return nsum

#def scalinvar_distance(A,B):
#    nsum = 0
#    for i in range(A.shape[1]):
#        err1 = la.norm(A[:,i]/la.norm(A[:,i])+B[:,i]/la.norm(B[:,i]))
#        err2 = la.norm(A[:,i]/la.norm(A[:,i])-B[:,i]/la.norm(B[:,i]))
#        nsum += np.fmin(err1,err2)/A.shape[1]
#    return nsum


def calibrate_norms(A,B,C):
    for i in range(A.shape[1]):
        anorm = la.norm(A[:,i])
        bnorm = la.norm(B[:,i])
        cnorm = la.norm(C[:,i])
        A[:,i] *= (bnorm*cnorm/anorm)**.5
        B[:,i] *= (anorm*cnorm/bnorm)**.5
        C[:,i] *= (anorm*bnorm/cnorm)**.5

n = 35
R = 35
cond = 100
scal = 10

Atrue = np.random.random((n,R)) @ np.diag((np.logspace(0,np.log10(cond),R))) @ np.random.random((R,R))@ np.diag((np.logspace(0,np.log10(scal),R)))
#print(((np.logspace(0,np.log10(cond),R))))
Atrue = Atrue/la.norm(Atrue)

Btrue = np.random.random((n,R)) @ np.diag((np.logspace(0,np.log10(cond),R))) @ np.random.random((R,R))@ np.diag((np.logspace(0,np.log10(scal),R)))
Btrue = Btrue/la.norm(Btrue)

Ctrue = np.random.random((n,R)) @ np.diag((np.logspace(0,np.log10(cond),R))) @ np.random.random((R,R))@ np.diag((np.logspace(0,np.log10(scal),R)))
Ctrue = Ctrue/la.norm(Ctrue)

T = np.einsum("ir,jr,kr->ijk",Atrue,Btrue,Ctrue)

print("True decomposition conditioning is",la.cond(Atrue),la.cond(Btrue),la.cond(Ctrue))

R2 = 10
#A = np.random.random((n,R2))
#B = np.random.random((n,R2))
#C = np.random.random((n,R2))
#for i in range(300):
#    Adag = la.pinv(A).T 
#    Bdag = la.pinv(B).T 
#    Cdag = la.pinv(C).T
#    print("objective is",np.trace(sla.logm(Adag.T @ Adag))+ np.trace(sla.logm(Bdag.T @ Bdag))+ np.trace(sla.logm(Cdag.T @ Cdag)))
#    print("Iterate decomposition conditioning is",la.cond(A),la.cond(B),la.cond(C))
#    print("residual is",la.norm(T-np.einsum("ir,jr,kr->ijk",A,B,C)))
#    [A,B,C] = als_iter(T,A,B,C)
#    print("ALS residual is",la.norm(T-np.einsum("ir,jr,kr->ijk",A,B,C)))
#print("FINISHED ALS")
CC = .00000
cols = range(0,R2)#range(R-R2,R)#random.sample(range(0,R),R2)
A = la.pinv(CC*np.random.random((n,R2)) + la.pinv(Atrue)[cols,:].T).T
B = la.pinv(CC*np.random.random((n,R2)) + la.pinv(Btrue)[cols,:].T).T
C = la.pinv(CC*np.random.random((n,R2)) + la.pinv(Ctrue)[cols,:].T).T
print(cols,la.pinv(Atrue)[cols,:].T,A)
#A = np.random.random((n,R2))
#B = np.random.random((n,R2))
#C = np.random.random((n,R2))
##A = np.random.random((n,R2))@ np.diag((np.logspace(0,np.log10(scal),R2)))
#B = np.random.random((n,R2))@ np.diag((np.logspace(0,np.log10(scal),R2)))
#C = np.random.random((n,R2))@ np.diag((np.logspace(0,np.log10(scal),R2)))
Clist = []
for i in range(200):
    [A,B,C] = mnorm_iter(T,A,B,C)
    [UA,SA,VA] = la.svd(A)
    [UB,SB,VB] = la.svd(B)
    [UC,SC,VC] = la.svd(C)
    Adag = la.pinv(A).T 
    Bdag = la.pinv(B).T 
    Cdag = la.pinv(C).T
    #print("objective is",np.trace(sla.logm(Adag.T @ Adag))+ np.trace(sla.logm(Bdag.T @ Bdag))+ np.trace(sla.logm(Cdag.T @ Cdag)))
    #print(C.shape)
    #M =- np.einsum("il,kj->ijkl",C.T,C.T).reshape((n*R2,n*R2))
    #D = la.eigvalsh(M)
    #print("eigvals 1", np.min(D),np.max(D))
    print("objective is",-2*np.sum(np.log(SA)+np.log(SB)+np.log(SC)))
    print("residual is",la.norm(T-np.einsum("ir,jr,kr->ijk",A,B,C)))
    #chngs = []
    #for Cc in Clist:
    #    chngs.append(scalinvar_distance(C,Cc))
    #print("C nchanges are",chngs)
    #if len(Clist)>10:
    #    Clist = Clist[1:]
    #Clist.append(C)
    #print(colnormalize(C))
    #M += np.einsum("ik,lj->ijkl",(np.eye(R2,R2)-C.T@Cdag),C @ C.T).reshape((n*R2,n*R2))
    #M += np.einsum("ik,lj->ijkl",C.T @ C,(np.eye(n,n)-Cdag@C.T)).reshape((n*R2,n*R2))
    #D2 = la.eigvalsh(M)
    #print("eigvals 2", np.min(D2),np.max(D2))
    #print(D,D2)
    #print(np.min(D),np.max(D))
    #print((Atrue.T@Adag).T@(Atrue.T@Adag)-np.eye(R2,R2))
    #print(la.norm((Atrue.T@Adag).T@(Atrue.T@Adag)-np.eye(R2,R2)))
    #print(Atrue.T@Adag)
    #print(la.norm(Atrue.T@Adag-np.eye(R,R2)))
    #print(la.norm(Atrue.T@Adag-np.eye(R,R2)))
    
    print("Iterate decomposition conditioning is",la.cond(A),la.cond(B),la.cond(C))
    print("error from true pinv is",scalinvar_distance(Adag, la.pinv(Atrue)[cols,:].T), scalinvar_distance(Bdag, la.pinv(Btrue)[cols,:].T), scalinvar_distance(Cdag, la.pinv(Ctrue)[cols,:].T    ))
    #print("Iterate pseudoinv frob norm is",la.norm(la.pinv(A)),la.norm(la.pinv(B)),la.norm(la.pinv(C)))
    #print("Proposed objective is",la.norm(la.pinv(A)),la.norm(la.pinv(B)),la.norm(la.pinv(C)))
    #print("residual is",la.norm(T-np.einsum("ir,jr,kr->ijk",A,B,C)))
    #print("objective is",np.einsum("ijk,ir,jr,kr->",T,Adag,Bdag,Cdag) - np.trace(sla.logm(Adag.T @ Adag))- np.trace(sla.logm(Bdag.T @ Bdag))- np.trace(sla.logm(Cdag.T @ Cdag)))
    #print("objective is",np.einsum("ijk,ir,jr,kr->",T,Adag,Bdag,Cdag), np.trace(sla.logm(Adag.T @ Adag))- np.trace(sla.logm(Bdag.T @ Bdag))- np.trace(sla.logm(Cdag.T @ Cdag)))
    #print("objective is",la.norm(sla.logm(Adag))**2+ la.norm(sla.logm(Bdag))**2) + la.norm(sla.logm(Bdag))**2)


    #print("objective is",np.einsum("ijk,ir,jr,kr->",T,Adag,Bdag,Cdag) + np.trace(sla.logm(Adag.T @ Adag))+ np.trace(sla.logm(Bdag.T @ Bdag))+ np.trace(sla.logm(Cdag.T @ Cdag)))

    RA = np.einsum("ijk,ip,jr,kr->pr",T,Adag,Bdag,Cdag)
    RB = np.einsum("ijk,ir,jp,kr->pr",T,Adag,Bdag,Cdag)
    RC = np.einsum("ijk,ir,jr,kp->pr",T,Adag,Bdag,Cdag)
    print(la.norm(RA-np.eye(R2,R2)),la.norm(RB-np.eye(R2,R2)),la.norm(RC-np.eye(R2,R2)))



==> code/test_dft_ideas.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla

n=8

def omega(n):
    return np.exp(-2.*np.pi*1.j/n)

def DFT(n):
    v = np.linspace(0,n-1,n) # v=[0,1,...,n-1]
    return omega(n)**np.outer(v,v)

def test_ortho(u,v,w):
    return np.abs(np.inner(u*v,w))<1.e-6


def conv_circ( signal, ker ):
    '''
        signal: real 1D array
        ker: real 1D array
        signal and ker must have same shape
    '''
    #return np.real(np.fft.ifft( np.fft.fft(signal)*np.fft.fft(ker) ))
    return DFT(n).conjugate()@ ((DFT(n)@signal)*(DFT(n)@ker))


def test_conv_ortho(u,v,w):
    print(np.abs(np.inner(conv_circ(u,v),w.conjugate())))
    return np.abs(np.inner(conv_circ(u,v),w.conjugate()))<1.e-6

u = np.random.random(n)
v = np.random.random(n)
w = np.random.random(n)

uv = u*v

w = w - (uv*np.inner(uv,w)/np.inner(uv,uv))


print(test_ortho(u,v,w))

u = DFT(n).conjugate()@u
v = DFT(n).conjugate()@v
w = DFT(n).conjugate()@w


print(test_conv_ortho(u,v,w))


==> code/test_small_examples.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla
from mnorm import * 
import matplotlib.pyplot as pt


def near_id_factors(h):
    A = np.asarray([[1.0,  h],[0., 1.]])
    B = np.asarray([[1.0,  h],[0., 1.]])
    C = np.asarray([[1.0,  h],[0., 1.]])
    return [A,B,C]

def CPD(A,B,C):
    return np.einsum("ir,jr,kr->ijk",A,B,C)

n=2
for h in [.1, .01, .001, .0001]:
    [A,B,C] = near_id_factors(h)
    T = CPD(A,B,C)
    print("----------------------------- h= ",h,"------------------------------")
    #for iter in range(5):
    #    a = np.random.random((n,1))
    #    b = np.random.random((n,1))
    #    c = np.random.random((n,1))
    a = np.asarray([[h], [1]])
    b = np.asarray([[h], [1]])
    c = np.asarray([[h], [1]])

    for i in range(20000):
        [a,b,c] = als_iter(T,a,b,c)
        u = a/(la.norm(a)**2)
        v = b/(la.norm(b)**2)
        w = c/(la.norm(c)**2)
        terr = test_stationary(T,u,v,w)
        print("T stationarity error is",terr)
        if terr < 1.e-13:
            break
    print(u)
    print(v)
    print(w)

hs = .1**np.arange(0,7,.1)
ratios = []
for h in hs:
    [A,B,C] = near_id_factors(h)
    T = CPD(A,B,C)
    if h == 1.:
        a = np.random.random((n,1))
        b = np.random.random((n,1))
        c = np.random.random((n,1))
    else:
        u = np.asarray([[h+h**2/(1-h)**2], [1]])
        v = np.asarray([[h+h**2/(1-h)**2], [1]])
        w = np.asarray([[h+h**2/(1-h)**2], [1]])
        terr = test_stationary(T,u,v,w)
        print("initial T stationarity error is",terr)
        a = u/(la.norm(u)**2)
        b = v/(la.norm(v)**2)
        c = w/(la.norm(w)**2)
    for i in range(20000):
        [a,b,c] = mnorm_iter(T,a,b,c)
        u = a/(la.norm(a)**2)
        v = b/(la.norm(b)**2)
        w = c/(la.norm(c)**2)
        terr = test_stationary(T,u,v,w)
        print("T stationarity error is",terr)
        if terr < 1.e-14:
            break
    #ratios.append(u[0,0]/u[1,0])
    ratios.append(u[0,0]/u[1,0])

#pt.plot(hs,ratios)
print(hs,ratios)
print(ratios[0]**3-ratios[0]-1)
print(np.vstack((hs,hs+hs**2/(1-hs)**2,ratios)))
#print(np.vstack((hs,hs/(1-((1.+5.**.2)/2.)**hs),ratios)))
#pt.show()


==> code/test_stationarity_construction.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla
from mnorm import *

n = 10
R = 10
cond = 100
scal = 10

Atrue = np.random.random((n,R)) @ np.diag((np.logspace(0,np.log10(cond),R))) @ np.random.random((R,R))@ np.diag((np.logspace(0,np.log10(scal),R)))
#print(((np.logspace(0,np.log10(cond),R))))
Atrue = Atrue/la.norm(Atrue)

Btrue = np.random.random((n,R)) @ np.diag((np.logspace(0,np.log10(cond),R))) @ np.random.random((R,R))@ np.diag((np.logspace(0,np.log10(scal),R)))
Btrue = Btrue/la.norm(Btrue)

Ctrue = np.random.random((n,R)) @ np.diag((np.logspace(0,np.log10(cond),R))) @ np.random.random((R,R))@ np.diag((np.logspace(0,np.log10(scal),R)))
Ctrue = Ctrue/la.norm(Ctrue)

T = np.einsum("ir,jr,kr->ijk",Atrue,Btrue,Ctrue)

print("True decomposition conditioning is",la.cond(Atrue),la.cond(Btrue),la.cond(Ctrue))

R2 = 5
#A = np.random.random((n,R2))
#B = np.random.random((n,R2))
#C = np.random.random((n,R2))
#for i in range(300):
#    Adag = la.pinv(A).T 
#    Bdag = la.pinv(B).T 
#    Cdag = la.pinv(C).T
#    print("objective is",np.trace(sla.logm(Adag.T @ Adag))+ np.trace(sla.logm(Bdag.T @ Bdag))+ np.trace(sla.logm(Cdag.T @ Cdag)))
#    print("Iterate decomposition conditioning is",la.cond(A),la.cond(B),la.cond(C))
#    print("residual is",la.norm(T-np.einsum("ir,jr,kr->ijk",A,B,C)))
#    [A,B,C] = als_iter(T,A,B,C)
#    print("ALS residual is",la.norm(T-np.einsum("ir,jr,kr->ijk",A,B,C)))
#print("FINISHED ALS")

A = np.random.random((n,R2))
B = np.random.random((n,R2))
C = np.random.random((n,R2))
##A = np.random.random((n,R2))@ np.diag((np.logspace(0,np.log10(scal),R2)))
#B = np.random.random((n,R2))@ np.diag((np.logspace(0,np.log10(scal),R2)))
#C = np.random.random((n,R2))@ np.diag((np.logspace(0,np.log10(scal),R2)))
Clist = []
for i in range(2000):
    [A,B,C] = mnorm_iter(T,A,B,C)
    [UA,SA,VA] = la.svd(A)
    [UB,SB,VB] = la.svd(B)
    [UC,SC,VC] = la.svd(C)
    Adag = la.pinv(A).T 
    Bdag = la.pinv(B).T 
    Cdag = la.pinv(C).T
    #print("objective is",np.trace(sla.logm(Adag.T @ Adag))+ np.trace(sla.logm(Bdag.T @ Bdag))+ np.trace(sla.logm(Cdag.T @ Cdag)))
    #print(C.shape)
    #M =- np.einsum("il,kj->ijkl",C.T,C.T).reshape((n*R2,n*R2))
    #D = la.eigvalsh(M)
    #print("eigvals 1", np.min(D),np.max(D))
    print("objective is",-2*np.sum(np.log(SA)+np.log(SB)+np.log(SC)))
    print("residual is",la.norm(T-np.einsum("ir,jr,kr->ijk",A,B,C)))
    terr = test_torth(T,Adag,Bdag,Cdag)
    print("T orthonormality error is",terr)
    if terr < 1.e-6:
        break
    #chngs = []
    #for Cc in Clist:
    #    chngs.append(scalinvar_distance(C,Cc))
    #print("C nchanges are",chngs)
    #if len(Clist)>10:
    #    Clist = Clist[1:]
    #Clist.append(C)
    #print(colnormalize(C))
    #M += np.einsum("ik,lj->ijkl",(np.eye(R2,R2)-C.T@Cdag),C @ C.T).reshape((n*R2,n*R2))
    #M += np.einsum("ik,lj->ijkl",C.T @ C,(np.eye(n,n)-Cdag@C.T)).reshape((n*R2,n*R2))
    #D2 = la.eigvalsh(M)
    #print("eigvals 2", np.min(D2),np.max(D2))
    #print(D,D2)
    #print(np.min(D),np.max(D))
    #print((Atrue.T@Adag).T@(Atrue.T@Adag)-np.eye(R2,R2))
    #print(la.norm((Atrue.T@Adag).T@(Atrue.T@Adag)-np.eye(R2,R2)))
    #print(Atrue.T@Adag)
    #print(la.norm(Atrue.T@Adag-np.eye(R,R2)))
    #print(la.norm(Atrue.T@Adag-np.eye(R,R2)))
    
    print("Iterate decomposition conditioning is",la.cond(A),la.cond(B),la.cond(C))
    #print("Iterate pseudoinv frob norm is",la.norm(la.pinv(A)),la.norm(la.pinv(B)),la.norm(la.pinv(C)))
    #print("Proposed objective is",la.norm(la.pinv(A)),la.norm(la.pinv(B)),la.norm(la.pinv(C)))
    #print("residual is",la.norm(T-np.einsum("ir,jr,kr->ijk",A,B,C)))
    #print("objective is",np.einsum("ijk,ir,jr,kr->",T,Adag,Bdag,Cdag) - np.trace(sla.logm(Adag.T @ Adag))- np.trace(sla.logm(Bdag.T @ Bdag))- np.trace(sla.logm(Cdag.T @ Cdag)))
    #print("objective is",np.einsum("ijk,ir,jr,kr->",T,Adag,Bdag,Cdag), np.trace(sla.logm(Adag.T @ Adag))- np.trace(sla.logm(Bdag.T @ Bdag))- np.trace(sla.logm(Cdag.T @ Cdag)))
    #print("objective is",la.norm(sla.logm(Adag))**2+ la.norm(sla.logm(Bdag))**2) + la.norm(sla.logm(Bdag))**2)


    #print("objective is",np.einsum("ijk,ir,jr,kr->",T,Adag,Bdag,Cdag) + np.trace(sla.logm(Adag.T @ Adag))+ np.trace(sla.logm(Bdag.T @ Bdag))+ np.trace(sla.logm(Cdag.T @ Cdag)))

RA = np.einsum("ijk,ip,jr,kr->pr",T,Adag,Bdag,Cdag)
RB = np.einsum("ijk,ir,jp,kr->pr",T,Adag,Bdag,Cdag)
RC = np.einsum("ijk,ir,jr,kp->pr",T,Adag,Bdag,Cdag)
print(la.norm(RA-np.eye(R2,R2)),la.norm(RB-np.eye(R2,R2)),la.norm(RC-np.eye(R2,R2)))

Z1 = np.random.random((n,n))
#Z1 += Z1.T
Z2 = np.random.random((n,n))
#Z2 += Z2.T
Z3 = np.random.random((n,n))
#Z3 += Z3.T
#Z1,_ = la.qr(Z1)
#Z2,_ = la.qr(Z2)
#Z3,_ = la.qr(Z3)
T2 = np.einsum("ijk,ip,jq,kr->pqr",T,Z1,Z2,Z3)
Adag = la.solve(Z1,Adag)
Bdag = la.solve(Z2,Bdag)
Cdag = la.solve(Z3,Cdag)

terr = test_torth(T2,Adag,Bdag,Cdag)
print("Transformed T2 orthonormality error is",terr)

terr2 = test_stationary(T2,Adag,Bdag,Cdag)
print("Transformed T2 stationarity error is",terr2)
QA,SA,VTA = la.svd(Atrue.T)
RA = np.diag(SA)@VTA
QB,SB,VTB = la.svd(Btrue.T)
RB =np.diag(SB)@ VTB
QC,SC,VTC = la.svd(Ctrue.T)
RC = np.diag(SC)@VTC

T2 = np.einsum("ijk,ip,jq,kr->pqr",T,la.inv(RA),la.inv(RB),la.inv(RC))

T22 = np.einsum("ir,jr,kr->ijk",QA.T,QB.T,QC.T)
print("error in transformed T", la.norm(T2-T22))
terr = test_torth(T2,QA[:R2,:].T,QB[:R2,:].T,QC[:R2,:].T)
#terr = test_torth(T2,((np.diag(SA[:R2]**(-1)))@QA[:R2,:]).T,((np.diag(SB[:R2]**(-1)))@QB[:R2,:]).T,((np.diag(SC[:R2]**(-1)))@QC[:R2,:]).T)
print("Transformed T2 Q orthonormality error is",terr)

#
Adag = la.solve(RA,QA[:R2,:].T)
Bdag = la.solve(RB,QB[:R2,:].T)
Cdag = la.solve(RC,QC[:R2,:].T)

#Adag = la.pinv(RA.T@QA[:R2,:].T).T
#Bdag = la.pinv(RB.T@QB[:R2,:].T).T
#Cdag = la.pinv(RC.T@QC[:R2,:].T).T
terr = test_torth(T,Adag,Bdag,Cdag)
print("Transformed T orthonormality error is",terr)
terr2 = test_stationary(T,Adag,Bdag,Cdag)
print("Transformed T stationarity error is",terr)


==> code/test_tortho.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla

def ttmc(T, A, transpose=True):
    """
    Tensor times matrix contractions
    """
    dims = T.ndim
    X = T.copy()
    for n in range(dims):
        if transpose:
            str1 = "".join([chr(ord('a')+j) for j in range(n)]) + "y" + "".join([chr(ord('a')+j) for j in range(n+1,dims)])
            str2 = "zy"
            str3 = "".join([chr(ord('a')+j) for j in range(n)]) + "z" + "".join([chr(ord('a')+j) for j in range(n+1,dims)])
        else:
            str1 = "".join([chr(ord('a')+j) for j in range(n)]) + "y" + "".join([chr(ord('a')+j) for j in range(n+1,dims)])
            str2 = "yz"
            str3 = "".join([chr(ord('a')+j) for j in range(n)]) + "z" + "".join([chr(ord('a')+j) for j in range(n+1,dims)])
        einstr = str1 + "," + str2 + "->" + str3
        X = np.einsum(einstr,X,A[n],optimize=True)
    return X

def TTTP(T, A):
    T_inds = "".join([chr(ord('a')+i) for i in range(T.ndim)])
    einstr = ""
    A2 = []
    for i in range(len(A)):
        if A[i] is not None:
            einstr += chr(ord('a')+i) + chr(ord('a')+T.ndim) + ','
            A2.append(A[i])
    einstr += T_inds + "->" + T_inds
    A2.append(T)
    return np.einsum(einstr, *A2,optimize=True)

def normalise(us):
    new_us = []
    for i in range(len(us)):
        new_us.append(us[i]/la.norm(us[i]))
    return new_us

def HOOI(T,u,v,w):
    grad_norm = 1
    niter = 0
    u = u/la.norm(u)
    v = v/la.norm(v)
    w = w/la.norm(w)
    while grad_norm > 1e-7:
        nu = np.einsum('ijk,j,k->i',T,v,w)
        nu = nu/la.norm(nu)
        nv = np.einsum('ijk,i,k->j',T,nu,w)
        nv = nv/la.norm(nv)
        nw = np.einsum('ijk,i,j->k',T,nu,nv)
        nw = nw/la.norm(nw)
        grad_norm = (la.norm(nu-u)**2+la.norm(nv-v)**2+la.norm(nw-w)**2)**.5
        u = nu
        v = nv
        w = nw
        niter+=1
        if niter > 10000:
            print("Rank 1 approximation did not converge, grad_norm is",grad_norm)
            return [None,None,None]
    return u,v,w



#test T-orthogonality of columns of U, V, W

def create_tucker_tensor(s,R,order=3):
    G=  np.random.rand(R,R,R)
    Us = []
    for i in range(order):
        A = np.random.rand(s,R)
        Q,_ = la.qr(A)
        Us.append(Q)
    T = ttmc(G,Us)
    return T,Us,G 

def create_CP_tensor(s,R,order=3):
    As =[]
    a_eigvals =[]
    a_eigvecs =[]
    Qs = []
    for i in range(order):
        A = np.random.rand(s,R)
        Q,R_ =la.qr(A)
        eigvals,eigvecs = la.eigh(R_)
        Qs.append(Q)
        a_eigvals.append(eigvals)
        a_eigvecs.append(eigvecs)
        As.append(A)
    T = np.ones([s] * order)
    T = TTTP(T, As)
    return T,As,a_eigvals,a_eigvecs,Qs

def test_torth(T,U,V,W):
    r = U.shape[1]
    errs = []
    err = np.eye(r,r) - np.einsum("ijk,ir,js,ks->rs",T,U,V,W)
    errs.append(la.norm(err))
    err = np.eye(r,r) - np.einsum("ijk,is,jr,ks->rs",T,U,V,W)
    errs.append(la.norm(err))
    err = np.eye(r,r) - np.einsum("ijk,is,js,kr->rs",T,U,V,W)
    errs.append(la.norm(err))
    return np.sum(np.asarray(errs)**2)**.5

#test whether tuple is T singular vectors (up to normalization)
def test_sing_vector(T,u,v,w):
    uu = np.einsum("ijk,j,k->i",T,v,w)
    vv = np.einsum("ijk,i,k->j",T,u,w)
    ww = np.einsum("ijk,i,j->k",T,u,v)
    errs = []
    err = 1-np.inner(uu,u)**2/(la.norm(u)*la.norm(uu))**2
    errs.append(la.norm(err))
    err = 1-np.inner(vv,v)**2/(la.norm(v)*la.norm(vv))**2
    errs.append(la.norm(err))
    err = 1-np.inner(ww,w)**2/(la.norm(w)*la.norm(ww))**2
    errs.append(la.norm(err))
    return np.sum(errs)

#given singular vector tuple, renormalize to satisfy Torthogonality
def Tcalibrate(T,u,v,w):
    #if test_sing_vector(T,u,v,w) >= 1.e-6:
    #    print("Can only calibrate singular vectors")
    #    return [None,None,None]
    uu = np.einsum("ijk,i,j,k->",T,u,v,w)
    sigma = np.abs(uu)/(la.norm(u)*la.norm(v)*la.norm(w))
    uu = u/la.norm(u)/sigma
    vv = v/la.norm(v)/sigma
    ww = w/la.norm(w)/sigma
    return [uu,vv,ww]

def Tortho_nav(T,us):
    #Given a pair of vectors (normalised), we can find best T-orthogonal vectors in third mode
    # Should be done for each mode after finding best rank-1 approx
    a = np.einsum('ijk,j,k->i',T,us[1],us[2])
    a = a/la.norm(a)
    b = np.einsum('ijk,i,k->j',T,us[0],us[2])
    b = b/la.norm(b)
    c = np.einsum('ijk,i,j->k',T,us[0],us[1])
    c = c/la.norm(c)
    I1 = np.eye(T.shape[0])
    I2 = np.eye(T.shape[1])
    I3 = np.eye(T.shape[2])
    # Now given a vector, find best T-orthogonal pair in the orthogonal complement of row or column 
    # of the matrix formed from T contracted w vector
    M1 = np.einsum('ijk,i->jk',T,us[0])
    M2 = np.einsum('ijk,j->ik',T,us[1])
    M3 = np.einsum('ijk,k->ij',T,us[2])
    U1,s1,Vt1 = la.svd(M1,full_matrices=False)
    U2,s2,Vt2 = la.svd(M2,full_matrices=False)
    U3,s3,Vt3 = la.svd(M3,full_matrices=False)

    projected_T= np.einsum('ijk,ia,jb,kc->abc',T,
        (I1 - np.outer(a,a)) , # I1 - U2@U2.T 
        (I2 - np.outer(b,b)) ,   # I2 - Vt3.T@Vt3 
        (I3 - np.outer(c,c))    #I3 - Vt3.T@Vt3     
        )

    return projected_T


#find best rank 1 approximation
def find_rank1_apx(T):
    grad_norm = 1.
    u = np.random.random((T.shape[0]))
    v = np.random.random((T.shape[1]))
    w = np.random.random((T.shape[2]))
    niter = 0
    while grad_norm > 1.e-7:
        nu = np.einsum("ijk,j,k->i",T,v/np.inner(v,v),w/np.inner(w,w))
        nv = np.einsum("ijk,i,k->j",T,nu/np.inner(nu,nu),w/np.inner(w,w))
        nw = np.einsum("ijk,i,j->k",T,nu/np.inner(nu,nu),nv/np.inner(nv,nv))
        grad_norm = (la.norm(nu-u)**2+la.norm(nv-v)**2+la.norm(nw-w)**2)**.5
        u = nu
        v = nv
        w = nw
        niter+=1
        if niter > 10000:
            print("Rank 1 approximation did not converge, grad_norm is",grad_norm)
            return [None,None,None]
    #[u,v,w] = Tcalibrate(T,u,v,w)
    return [u,v,w]

def calculate_norm_diff(us,nus):
    n = 0
    for i in range(len(us)):
        n+= la.norm(us[i]-nus[i])**2
    n = n**0.5
    return n 

def find_rank2_orth(T):
    grad_norm1 = 1.
    grad_norm2 = 1.
    us = []
    nus = []
    vs = []
    nvs = []
    for i in range(3):
        us.append(np.random.random((T.shape[i])))
        vs.append(np.random.random((T.shape[i])))
        nus.append(np.zeros(T.shape[i]))
        nvs.append(np.zeros(T.shape[i]))
    #us = normalise(us)
    #vs = normalise(vs)
    niter = 0
    grad_norm = grad_norm1 + grad_norm2
    while grad_norm > 1.e-10:
        proj_T1 = Tortho_nav(T,vs)
        nus[0] = np.einsum("ijk,j,k->i",proj_T1,us[1]/np.inner(us[1],us[1]),us[2]/np.inner(us[2],us[2]))
        nus[1] = np.einsum("ijk,i,k->j",proj_T1,nus[0]/np.inner(nus[0],nus[0]),us[2]/np.inner(us[2],us[2]))
        nus[2] = np.einsum("ijk,i,j->k",proj_T1,nus[0]/np.inner(nus[0],nus[0]),nus[1]/np.inner(nus[1],nus[1]))
        #nus = normalise(nus)
        grad_norm1 = calculate_norm_diff(us,nus)
        proj_T2 = Tortho_nav(T,nus)
        nvs[0] = np.einsum("ijk,j,k->i",proj_T2,vs[1]/np.inner(vs[1],vs[1]),vs[2]/np.inner(vs[2],vs[2]))
        nvs[1] = np.einsum("ijk,i,k->j",proj_T2,nvs[0]/np.inner(nvs[0],nvs[0]),vs[2]/np.inner(vs[2],vs[2]))
        nvs[2] = np.einsum("ijk,i,j->k",proj_T2,nvs[0]/np.inner(nvs[0],nvs[0]),nvs[1]/np.inner(nvs[1],nvs[1]))
        #nvs = normalise(nvs)
        grad_norm2 = calculate_norm_diff(vs,nvs)
        for i in range(3):
            us[i] = nus[i]
            vs[i] = nvs[i]
        niter+=1
        grad_norm = grad_norm1 + grad_norm2 
        if niter > 10000:
            print("Rank 2 orth approximation did not converge, grad_norm is",grad_norm)
            return [None,None,None]
    #[u,v,w] = Tcalibrate(T,u,v,w)
    return us,vs


#multiply tensor by a rank-1 projector along each mode, to project out direction of u, v, w, respectively
def deflate(T,u,v,w):
    pU = np.eye(u.shape[0],u.shape[0]) - np.outer(u,u)/np.inner(u,u)
    pV = np.eye(v.shape[0],v.shape[0]) - np.outer(v,v)/np.inner(v,v)
    pW = np.eye(w.shape[0],w.shape[0]) - np.outer(w,w)/np.inner(w,w)
    return np.einsum("ijk,ir,js,kt->rst",T,pU,pV,pW)

def get_cross_matrix(T,us,vs):
    assert(la.norm(vs[0]) - la.norm(vs[1])<1.e-6)
    assert(la.norm(vs[0]) - la.norm(vs[2])<1.e-6)
    A = np.zeros((3,3))
    A[2,0] = np.einsum("ijk,i,j,k->",T,us[0],vs[1],us[2])
    A[1,0] = np.einsum("ijk,i,j,k->",T,us[0],us[1],vs[2])
    A[2,1] = np.einsum("ijk,i,j,k->",T,vs[0],us[1],us[2])
    A += A.T
    A = A/la.norm(vs[0])**2
    return A

#T-orthogonalize vs with respect to us (which should both be T-calibrated)
def Torthogonalize(T,us,vs):
    B = get_cross_matrix(T,vs,us)
    x = B[2,1]
    y = B[2,0]
    z = B[1,0]
    print(B)
    new_vs = []
    print(np.einsum("ijk,i,j,k->",T,us[0],us[1],us[2])/la.norm(us[0])**2)
    print(np.sqrt(-y*z/x), np.sqrt(-x*z/y), np.sqrt(-x*y/z) )
    new_vs.append(vs[0] + us[0]*np.sqrt(-y*z/x))
    new_vs.append(vs[1] - us[1]*np.sqrt(-x*z/y))
    new_vs.append(vs[2] + us[2]*np.sqrt(-x*y/z))
    return new_vs


#def Torthogonalize(T,us,vs):
#    A = get_cross_matrix(T,us,vs)
#    B = get_cross_matrix(T,vs,us)
#    new_vs = []
#    print(A,B)
#    print(A[2,1])
#    print(B[1,0]*B[2,0]/B[2,1])
#    bb10 = B[1,0] - A[2,0]*A[2,1]
#    bb20 = B[2,0] - A[1,0]*A[2,1]
#    bb21 = B[2,1] - A[1,0]*A[2,0]
#    new_vs.append(vs[0] + us[0]*(A[2,1] - np.sqrt(bb10*bb20/bb21)))
#    new_vs.append(vs[1] + us[1]*(A[2,0] - np.sqrt(bb10*bb21/bb20)))
#    new_vs.append(vs[2] + us[2]*(A[1,0] - np.sqrt(bb20*bb21/bb10)))
#    return new_vs

'''
n = 4
R = 2
np.random.seed(46)
T = np.random.random((4,4,4))
us = find_rank1_apx(T)
print(us)
print("us sing vec error w.r.t. to T is",test_sing_vector(T,us[0],us[1],us[2]))
vs = find_rank1_apx(deflate(T,us[0],us[1],us[2]))
print("vs sing vec error w.r.t. to deflated T is",test_sing_vector(deflate(T,us[0],us[1],us[2]),vs[0],vs[1],vs[2]))
print("vs sing vec error w.r.t. to original T (should be nonzero) is",test_sing_vector(T,vs[0],vs[1],vs[2]))
U = np.vstack((us[0],vs[0])).T
V = np.vstack((us[1],vs[2])).T
W = np.vstack((us[2],vs[2])).T
print("us, vs Torthogonality is",test_torth(T,U,V,W))
ws = Torthogonalize(T,us,vs)
ws = Tcalibrate(T,ws[0],ws[1],ws[2])
#print(us,ws)
U = np.vstack((us[0],ws[0])).T
V = np.vstack((us[1],ws[1])).T
W = np.vstack((us[2],ws[2])).T
print("us, ws Torthogonality is",test_torth(T,U,V,W))
zs = Torthogonalize(T,us,ws)

'''

s = 10
R = 3
#T = np.random.random((s,s,s))
T,As,eigvals,eigvecs,Qs = create_CP_tensor(s,R)

sig = np.ones(R)
for i in range(3):
    sig = sig*np.linalg.norm(As[i],axis=0)

print('sigs are',sig)
print('the sum is',np.sum(sig))
us = find_rank1_apx(T)
sigma1=1 
for i in range(3):
    n = la.norm(us[i])
    sigma1 = sigma1*n
    us[i] = us[i]/n

print('sigma1 is',sigma1)

new_T = Tortho_nav(T,us)
vs = find_rank1_apx(new_T)
sigma2 = 1 
for i in range(3):
    n = la.norm(vs[i])
    sigma2 = sigma2*n
    vs[i] = vs[i]/n

print('sigma2 is',sigma2)


us,vs = find_rank2_orth(T)

#Check all Torthogonality

print('Check all T-orthogonality')

print(np.einsum('ijk,i,j,k->',T,us[0],us[1],vs[2]))
print(np.einsum('ijk,i,j,k->',T,us[0],vs[1],us[2]))
print(np.einsum('ijk,i,j,k->',T,vs[0],us[1],us[2]))

print(np.einsum('ijk,i,j,k->',T,us[0],vs[1],vs[2]))
print(np.einsum('ijk,i,j,k->',T,vs[0],vs[1],us[2]))
print(np.einsum('ijk,i,j,k->',T,vs[0],us[1],vs[2]))

print('---------------')

#sigma1 = 1 
#sigma2= 1
#for i in range(3):
#    n1 = la.norm(us[i])
#    n2 = la.norm(vs[i])
#    sigma2 = sigma2*n2
#    sigma1= sigma1*n1
#    vs[i] = vs[i]/n2
#    us[i] = us[i]/n1

#print('sigma1 is',sigma1)
#print('sigma2 is',sigma2)
factors= []
for i in range(3):
    factors.append(np.vstack((us[i],vs[i])).T)
for i in range(3):
    U,vals,Vt=la.svd(factors[i],full_matrices=False)
    factors[i] = U@np.diag(1/vals)@Vt

print(la.norm(T -np.einsum('ir,jr,kr->ijk',factors[0],factors[1],factors[2])))





==> code/test_uniqueness_of_fixed_point.py <==
import numpy as np
import numpy.linalg as la
import scipy.linalg as sla
from mnorm import *


def random_tensor_from_normal_form(s,R):
    T = np.random.random((R,R,R))
    for i in range(R):
        T[i,i,i] = 1
        for j in range(R):
            if i!=j:
                T[i,j,i] = 0
                T[i,i,j] = 0
                T[j,i,i] = 0
    U = np.random.random((R,s))
    V = np.random.random((R,s))
    W = np.random.random((R,s))
    T2 = np.einsum("ijk,ir,js,kp->rsp",T,U,V,W)
    return (T,T2,la.pinv(U),la.pinv(V),la.pinv(W))


def get_normal_form_err(T_normal_true, T, U, V, W):
    T2 = np.einsum("ijk,ir,js,kp->rsp",T,U,V,W)
    #err = la.norm(T_normal_true-T2)
    M1 = np.einsum("ijk,ljk->il",T2,T2)
    M2 = np.einsum("ijk,ljk->il",T_normal_true,T_normal_true)
    #print(T2,T_normal_true)
    [D1,U1] = la.eigh(M1)
    [D2,U2] = la.eigh(M2)
    err = la.norm(D1-D2)
    return err

n = 6
R = 6


A = np.random.random((n,R))
B = np.random.random((n,R))
C = np.random.random((n,R))
(T_normal_true,T,U,V,W) = random_tensor_from_normal_form(n,R)
terr = test_stationary(T,U,V,W)
print("T_normal_true stationarity error is",terr)

for i in range(20000):
    [A,B,C],_ = mnorm_iter(T,A,B,C)
    [UA,SA,VA] = la.svd(A)
    [UB,SB,VB] = la.svd(B)
    [UC,SC,VC] = la.svd(C)
    Adag = la.pinv(A).T 
    Bdag = la.pinv(B).T 
    Cdag = la.pinv(C).T
    print("Iterate decomposition conditioning is",la.cond(A),la.cond(B),la.cond(C))
    print("residual is",la.norm(T-np.einsum("ir,jr,kr->ijk",A,B,C)))
    print("norms are",la.norm(A),la.norm(B),la.norm(C),la.norm(Adag),la.norm(Bdag),la.norm(Cdag))
    terr = test_stationary(T,Adag,Bdag,Cdag)
    print("T stationarity error is",terr)
    if terr < 1.e-6:
        break
    terr = test_random_approx(T,Adag,Bdag,Cdag)
    print("T sbuspace approximation error is",terr)



#Q,_ = la.qr(np.random.random((R,R)))
#Adag = la.pinv(A).T @Q
#Bdag = la.pinv(B).T @Q
#Cdag = la.pinv(C).T @Q
#terr = test_stationary(T,Adag,Bdag,Cdag)
#print("T stationarity error is",terr)


print("Error w.r.t. original normal form is",get_normal_form_err(T_normal_true, T, Adag, Bdag, Cdag))

